Post-Minkowskian Theory Meets the Spinning Effective-One-Body Approach for Bound-Orbit Waveforms

Driven by advances in scattering amplitudes and worldline-based methods, recent years have seen significant progress in our ability to calculate gravitational two-body scattering observables. These observables effectively encapsulate the gravitational two-body problem in the weak-field and high-velocity regime (post-Minkowskian, PM), with applications to the bound two-body problem and gravitational-wave modeling. We leverage PM data to construct a complete inspiral-merger-ringdown waveform model for non-precessing spinning black holes within the effective-one-body (EOB) formalism: SEOBNR-PM. This model is closely based on the highly successful SEOBNRv5 model, used by the LIGO-Virgo-KAGRA Collaboration, with its key new feature being an EOB Hamiltonian derived by matching the two-body scattering angle in a perturbative PM expansion. The model performs remarkably well, showing a median mismatch against 441 numerical-relativity (NR) simulations that is somewhat lower than a similarly calibrated version of SEOBNRv5. Comparisons of the binding energy with NR also demonstrate better agreement than SEOBNRv5, despite the latter containing additional calibration to NR simulations.

==> anc/SEOBNR-PM_Ham.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*SEOBNR-PM Hamiltonian*)


(* ::Text:: *)
(*Alessandra Buonanno, Gustav Mogull, Raj Patil, Lorenzo Pompili*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*\[Nu] = \[Mu]/M = m1 m2 / M^2 is the symmetric mass ratio*)
(*\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio*)
(*\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins*)
(*a1 = S1 / m1, a2 = S2 / m2*)
(*ap = a1 + a2, am = a1 - a2*)
(*u = M/r is the dimensionless PM counting parameter*)


(* ::Text:: *)
(*Dimensionless quantities are employed throughout this file, such that:*)


(* ::Text:: *)
(*Spins   a1(code) = a1 / M*)
(*Angular momentum   L(code) = p_phi / (M \[Mu])*)
(*Radial position r(code) = r/M*)
(*Radial momentum   pr(code) = pr / \[Mu]*)
(*Effective Hamiltonian    Heff(code) = Heff / \[Mu]*)
(*Kerr Hamiltonian HKerr(code) = HKerr/\[Mu] = \[Gamma]Kerr*)
(*EOB Hamiltonian Heob(code) = Heob / M*)
(**)
(*Finally, the dimensionless Lorenz factors are \[Gamma]=Eeff/\[Mu]  and \[CapitalGamma]^2=1+2\[Nu](\[Gamma]-1).*)


(* ::Section::Closed:: *)
(*EOB Hamiltonian*)


(* Kerr Hamiltonian and associated functions *)
HKerr = 2L*ap/(r^3+ap^2(r+2))+Sqrt[AKerr((1+BnpKerr)*pr^2+(1 + L^2 u^2 + BnpaKerr L^2 ap^2 u^2))];
AKerr = (1-2u+ap^2*u^2)/(1+ap^2*u^2(2u+1));
BnpKerr = ap^2*u^2-2u;
BnpaKerr = -(r+2)/(ap^2(r+2)+r^3);


Heff = (* (3) *)
	L*(gaP*ap+gaM*\[Delta]*am)/(r^3+ap^2(r+2)) +
	Sqrt[A(1 + L^2 u^2 + (1+BnpKerr)*pr^2 + BnpaKerr L^2 ap^2 u^2)];


Heob = Sqrt[1 + 2 \[Nu] (Heff - 1)]; (* (5) *)


replCoeffs = { (* (A1) *)
	A -> (1-2u+ap^2*u^2+\[CapitalDelta]A)/(1+ap^2*u^2(2u+1)),
	gaP -> \[CapitalDelta]gaP/u^2,
	gaM -> \[CapitalDelta]gaM/u^2
};


pmExpand = { (* (7) *)
	\[CapitalDelta]A -> Sum[\[CapitalDelta]A[n]u^n,{n,2,5}]+\[CapitalDelta]A4PN,
	\[CapitalDelta]gaP -> Sum[\[CapitalDelta]gaP[n]u^n,{n,2,5}],
	\[CapitalDelta]gaM -> Sum[\[CapitalDelta]gaM[n]u^n,{n,2,5}]
};


(* we do not include a 5PM non-spinning coefficient *)
\[Alpha][5,{0,0}] = 0;


(* (8) *)
repl4PN = \[CapitalDelta]A4PN -> (u^4*(-1 + \[Gamma]^2)*\[Nu]*(-1411 + 296*EulerGamma - 1328*Log[2] + 2187*Log[3]))/15 + u^5*(((-16408 + 615*Pi^2)*\[Nu]^2)/192 + (9*\[Nu]^3)/4 + \[Nu]*(-51187/360 + (136*EulerGamma)/3 + (1571*Pi^2)/6144 - (856*Log[2])/15 + (729*Log[3])/5) - (68*\[Nu]*Log[r])/3);


(* \[Sigma] is 0 for even arguments, 1 for odd arguments *)
\[Sigma] = If[EvenQ[#],0,1]&;


\[CapitalDelta]A[n_] := Sum[With[{j=2s-i},\[Alpha][n,{i,j}]\[Delta]^\[Sigma][j]ap^i*am^j],{s,0,Floor[(n-1)/2]},{i,0,2s}] (* (A2) *)


\[CapitalDelta]gaP[n_] := Sum[With[{j=s-i},\[Alpha][n,{2i+1,2j}]ap^(2i)*am^(2j)],{s,0,Floor[(n-2)/2]},{i,0,s}] (* (A3a)*)
\[CapitalDelta]gaM[n_] := Sum[With[{j=s-i},\[Alpha][n,{2i,2j+1}]ap^(2i)*am^(2j)],{s,0,Floor[(n-2)/2]},{i,0,s}] (* (A3b)*)


(* To obtain the full EOB Hamiltonian, use *)
(* Heob/.replCoeffs/.pmExpand/.defCoeffsWithKerr *)


(* ::Section::Closed:: *)
(*Deformation Coefficients (Supplemental A)*)


defCoeffs = {\[Alpha][2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma]), \[Alpha][3, {0, 0}] -> (9*(-1 + 5*\[Gamma]^2)*(-5 + 6*\[Gamma]^2)*(-1 + \[CapitalGamma]) - 2*(-1 + \[Gamma])*(45 - 100*\[Gamma] - 379*\[Gamma]^2 - 56*\[Gamma]^3 + 214*\[Gamma]^4)*\[Nu])/(6*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2) + (4*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCos[\[Gamma]])/(\[Gamma]^2*Sqrt[1 - \[Gamma]^2]*\[CapitalGamma]^2), 
 \[Alpha][4, {0, 0}] -> ((-45 + 207*\[Gamma]^2 - 1471*\[Gamma]^4 + 648*\[Gamma]^5 + 12701*\[Gamma]^6 - 45605*\[Gamma]^7 - 288*Pi^2*\[Gamma]^7 + 47894*\[Gamma]^8 + 1824*Pi^2*\[Gamma]^8 - 10775*\[Gamma]^9 - 2520*Pi^2*\[Gamma]^9 + 7702*\[Gamma]^10 - 2208*Pi^2*\[Gamma]^10 - 43235*\[Gamma]^11 + 6624*Pi^2*\[Gamma]^11 + 44698*\[Gamma]^12 - 1056*Pi^2*\[Gamma]^12 + 36759*\[Gamma]^13 - 5136*Pi^2*\[Gamma]^13 - 57686*\[Gamma]^14 + 
       1440*Pi^2*\[Gamma]^14 + 4320*\[Gamma]^15 + 1920*Pi^2*\[Gamma]^15 + 3600*\[Gamma]^16 - 600*Pi^2*\[Gamma]^17)*\[Nu] + (-1 + \[CapitalGamma])*(9*\[Gamma]^5*(72 - 1115*\[Gamma]^2 + 5657*\[Gamma]^4 - 9537*\[Gamma]^6 + 5115*\[Gamma]^8) + 6*(-1 + \[Gamma])*\[Gamma]^5*(108 - 1995*\[Gamma]^2 + 4000*\[Gamma]^3 + 15409*\[Gamma]^4 - 3360*\[Gamma]^5 - 23601*\[Gamma]^6 - 3136*\[Gamma]^7 + 8159*\[Gamma]^8)*\[Nu]))/(144*\[Gamma]^9*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) + 
   ((-3 + 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCos[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3) + (7*(169 + 380*\[Gamma]^2)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*(-1 + \[Gamma])*\[Gamma]^2*\[CapitalGamma]^3) + ((-1183 - 2929*\[Gamma] - 2660*\[Gamma]^2 - 1200*\[Gamma]^3)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   ((834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + ((1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu]*Log[u/4])/(12*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + (2*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*\[Nu]*Log[\[Gamma]])/(3*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   (((152 + 2520*\[Gamma] + 136*\[Gamma]^2 + 739*\[Gamma]^3 + 612*\[Gamma]^4 + 416*\[Gamma]^5 - 75*\[Gamma]^7)*\[Nu])/(3*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + ((5 - 76*\[Gamma] + 150*\[Gamma]^2 - 60*\[Gamma]^3 - 35*\[Gamma]^4)*\[Nu]*Log[u/4])/(2*\[Gamma]^2*\[CapitalGamma]^3))*Log[(1 + \[Gamma])/2] + ((27 + 152*\[Gamma] + 90*\[Gamma]^2 + 120*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(2*\[Gamma]^2*\[CapitalGamma]^3) + 
   ArcCos[\[Gamma]]*(((720 + 3453*\[Gamma] - 9360*\[Gamma]^2 + 7142*\[Gamma]^3 - 1584*\[Gamma]^4 - 5279*\[Gamma]^5 + 5328*\[Gamma]^6 - 48*\[Gamma]^7 + 96*\[Gamma]^8 - 420*\[Gamma]^9)*\[Nu] - 48*(-1 + \[Gamma]^2)*(-5 + 7*\[Gamma]^2)*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma])*\[Nu])/(12*\[Gamma]^2*(1 - \[Gamma]^2)^(5/2)*\[CapitalGamma]^3) - ((-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[u/4])/(4*\[Gamma]*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^3) + 
     (4*(-3 + 2*\[Gamma]^2)*(2 + 15*\[Gamma]^2)*\[Nu]*Log[(1 + \[Gamma])/2])/(\[Gamma]*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^3)) + ((20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(\[Gamma]^2*\[CapitalGamma]^3) + ((1 + \[Gamma])*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(2*\[Gamma]^2*\[CapitalGamma]^3) - 
   (4*(-3 + 2*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[Nu]*Ti2[Sqrt[(1 - \[Gamma])/(1 + \[Gamma])]])/(\[Gamma]*(1 + \[Gamma])*Sqrt[1 - \[Gamma]^2]*\[CapitalGamma]^3), \[Alpha][2, {1, 0}] -> ((1 - 2*\[Gamma]^2)*(-1 + \[CapitalGamma]) - 2*(-1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu])/(2*\[Gamma]*\[CapitalGamma]*\[Nu] - 2*\[Gamma]^3*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {1, 0}] -> (-((-1 + \[Gamma]^2)*(6 - 9*\[Gamma] - 30*\[Gamma]^2 + 35*\[Gamma]^3)*\[Nu]) + (-1 + \[CapitalGamma])*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4 - 4*(-1 + \[Gamma])*(1 + 2*\[Gamma])*(-3 + 5*\[Gamma]^2)*\[Nu]))/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), 
 \[Alpha][4, {1, 0}] -> (-2*(-1 + \[Gamma])*(6 - 79*\[Gamma]^2 + \[Gamma]^3 + 367*\[Gamma]^4 - 7*\[Gamma]^5 - 610*\[Gamma]^6 + 2*\[Gamma]^7 + 328*\[Gamma]^8)*\[Nu] + 4*(-1 + \[Gamma])^2*(-6 - 12*\[Gamma] - 15*\[Gamma]^2 - 100*\[Gamma]^3 - 584*\[Gamma]^4 - 820*\[Gamma]^5 - 105*\[Gamma]^6 + 238*\[Gamma]^7)*\[Nu]^2 + 
     (-1 + \[CapitalGamma])*(4*(3 - 40*\[Gamma]^2 + 183*\[Gamma]^4 - 306*\[Gamma]^6 + 164*\[Gamma]^8) + 2*(-1 + \[Gamma])*(12 + 12*\[Gamma] - 148*\[Gamma]^2 - 65*\[Gamma]^3 + 667*\[Gamma]^4 + 427*\[Gamma]^5 - 797*\[Gamma]^6 - 416*\[Gamma]^7 + 240*\[Gamma]^8)*\[Nu]))/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) + 
   ((3*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma]) + 6*(1 + 2*\[Gamma])*(-3 - 3*\[Gamma] - 6*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu])*ArcCos[\[Gamma]])/(\[Gamma]*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^3), 
 \[Alpha][5, {1, 0}] -> (-18*\[Gamma]^6*(-1 + \[Gamma]^2)*(-180 + 180*\[Gamma] + 2134*\[Gamma]^2 - 2137*\[Gamma]^3 - 9670*\[Gamma]^4 + 9723*\[Gamma]^5 + 18090*\[Gamma]^6 - 18115*\[Gamma]^7 - 11910*\[Gamma]^8 + 11917*\[Gamma]^9)*\[Nu] - (-1 + \[Gamma])^2*(1 + \[Gamma])*(-315 - 135*\[Gamma] + 1885*\[Gamma]^2 + 1057*\[Gamma]^3 - 8501*\[Gamma]^4 - 2617*\[Gamma]^5 + 27191*\[Gamma]^6 - 17781*\[Gamma]^7 - 163936*\[Gamma]^8 - 192*Pi^2*\[Gamma]^8 + 
       222950*\[Gamma]^9 - 1971*Pi^2*\[Gamma]^9 - 238782*\[Gamma]^10 + 1965*Pi^2*\[Gamma]^10 + 193353*\[Gamma]^11 + 7287*Pi^2*\[Gamma]^11 + 635291*\[Gamma]^12 - 3849*Pi^2*\[Gamma]^12 - 688187*\[Gamma]^13 - 14286*Pi^2*\[Gamma]^13 - 667059*\[Gamma]^14 - 654*Pi^2*\[Gamma]^14 + 174485*\[Gamma]^15 + 18270*Pi^2*\[Gamma]^15 + 106117*\[Gamma]^16 + 9630*Pi^2*\[Gamma]^16 + 57325*\[Gamma]^17 - 12975*Pi^2*\[Gamma]^17 - 
       33075*\[Gamma]^18 - 10575*Pi^2*\[Gamma]^18 - 22050*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^20)*\[Nu]^2 + (-1 + \[CapitalGamma])*(18*\[Gamma]^6*(-180 + 2317*\[Gamma]^2 - 11796*\[Gamma]^4 + 27838*\[Gamma]^6 - 30032*\[Gamma]^8 + 11917*\[Gamma]^10) + 
       2*(-1 + \[Gamma])*\[Gamma]*(45 + 45*\[Gamma] - 207*\[Gamma]^2 - 207*\[Gamma]^3 + 1471*\[Gamma]^4 - 3065*\[Gamma]^5 - 14675*\[Gamma]^6 + 80556*\[Gamma]^7 + 288*Pi^2*\[Gamma]^7 - 7953*\[Gamma]^8 - 1536*Pi^2*\[Gamma]^8 - 293163*\[Gamma]^9 + 696*Pi^2*\[Gamma]^9 - 60467*\[Gamma]^10 + 4728*Pi^2*\[Gamma]^10 + 576577*\[Gamma]^11 - 4416*Pi^2*\[Gamma]^11 + 225169*\[Gamma]^12 - 5568*Pi^2*\[Gamma]^12 - 525037*\[Gamma]^13 + 6192*Pi^2*\[Gamma]^13 - 
         139495*\[Gamma]^14 + 3696*Pi^2*\[Gamma]^14 + 166166*\[Gamma]^15 - 3360*Pi^2*\[Gamma]^15 - 7920*\[Gamma]^16 - 1920*Pi^2*\[Gamma]^16 - 3600*\[Gamma]^17 + 600*Pi^2*\[Gamma]^17 + 600*Pi^2*\[Gamma]^18)*\[Nu] - 48*(-1 + \[Gamma])^2*\[Gamma]^6*(108 + 16*\[Gamma] - 981*\[Gamma]^2 + 156*\[Gamma]^3 + 7899*\[Gamma]^4 + 8292*\[Gamma]^5 - 12465*\[Gamma]^6 - 21382*\[Gamma]^7 - 3177*\[Gamma]^8 + 4398*\[Gamma]^9)*\[Nu]^2))/
    (288*(-1 + \[Gamma])^4*\[Gamma]^9*(1 + \[Gamma])^4*\[CapitalGamma]^4*\[Nu]) + ((-(\[Gamma]*(-3 + 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma])) + (-1 + \[Gamma])*\[Gamma]*(-3 + 2*\[Gamma]^2)^2*(22 + 27*\[Gamma] - 33*\[Gamma]^2 - 63*\[Gamma]^3 + 7*\[Gamma]^4)*\[Nu])*ArcCos[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^4) + 
   ((-21*(169 + 380*\[Gamma]^2)*(-1 + \[CapitalGamma]) - 2*(3549 + 14146*\[Gamma] + 7980*\[Gamma]^2 + 9565*\[Gamma]^3 + 120*\[Gamma]^5)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + 
   ((3*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*(-1 + \[CapitalGamma]) + (12265 + 45866*\[Gamma] + 52255*\[Gamma]^2 + 26330*\[Gamma]^3 + 6660*\[Gamma]^4 + 240*\[Gamma]^5)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((-3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*(-1 + \[CapitalGamma]) + (-10171 - 29730*\[Gamma] - 26335*\[Gamma]^2 - 6540*\[Gamma]^3 - 120*\[Gamma]^4)*\[Nu])*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   (((-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 210*\[Gamma]^6)*(-1 + \[CapitalGamma]) - (-1 + \[Gamma])*(295 - 2312*\[Gamma] + 3829*\[Gamma]^2 - 1153*\[Gamma]^3 - 1008*\[Gamma]^4 + 469*\[Gamma]^5)*\[Nu])*Log[u/4])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((-16*\[Gamma]*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*(-1 + \[CapitalGamma]) + (11200 + 27264*\[Gamma] + 47181*\[Gamma]^2 + 9056*\[Gamma]^3 + 1286*\[Gamma]^4 + 4480*\[Gamma]^5 + 9240*\[Gamma]^6 - 2400*\[Gamma]^7 - 9350*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Nu])*Log[\[Gamma]])/(24*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((16*(-152 - 2520*\[Gamma] - 136*\[Gamma]^2 - 739*\[Gamma]^3 - 612*\[Gamma]^4 - 416*\[Gamma]^5 + 75*\[Gamma]^7)*(-1 + \[CapitalGamma]) + (-36840 - 101200*\[Gamma] - 151029*\[Gamma]^2 - 52880*\[Gamma]^3 - 27454*\[Gamma]^4 - 19904*\[Gamma]^5 - 8848*\[Gamma]^6 + 2400*\[Gamma]^7 + 9350*\[Gamma]^8 - 3675*\[Gamma]^10)*\[Nu])/(48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
     (((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma]) - (-1 + \[Gamma])*(18 + 63*\[Gamma] - 53*\[Gamma]^2 - 83*\[Gamma]^3 + 7*\[Gamma]^4)*\[Nu])*Log[u/4])/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4))*Log[(1 + \[Gamma])/2] + (((-27 - 152*\[Gamma] - 90*\[Gamma]^2 - 120*\[Gamma]^3 - 35*\[Gamma]^4)*(-1 + \[CapitalGamma]) + (-110 - 421*\[Gamma] - 548*\[Gamma]^2 - 330*\[Gamma]^3 - 110*\[Gamma]^4 + 7*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2]^2)/
    (2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + ArcCos[\[Gamma]]*((-((-1 + \[Gamma])*\[Gamma]*(-288 - 288*\[Gamma] + 1242*\[Gamma]^2 + 8055*\[Gamma]^3 - 8925*\[Gamma]^4 + 3495*\[Gamma]^5 - 3847*\[Gamma]^6 - 20594*\[Gamma]^7 + 62*\[Gamma]^8 + 3688*\[Gamma]^9)*\[Nu]) + (-1 + \[CapitalGamma])*(72 - 468*\[Gamma]^2 + 3453*\[Gamma]^3 - 11760*\[Gamma]^4 + 7142*\[Gamma]^5 + 12588*\[Gamma]^6 - 5279*\[Gamma]^7 - 8256*\[Gamma]^8 - 48*\[Gamma]^9 + 3024*\[Gamma]^10 - 420*\[Gamma]^11 - 
         24*(1 + 2*\[Gamma])*(-1 + \[Gamma]^2)*(-6 + 6*\[Gamma] + 21*\[Gamma]^2 + 33*\[Gamma]^3 + 71*\[Gamma]^4 - 161*\[Gamma]^5 - 150*\[Gamma]^6 + 66*\[Gamma]^7)*\[Nu]))/(12*\[Gamma]^3*(1 - \[Gamma]^2)^(7/2)*\[CapitalGamma]^4) + ((-((-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma])) + (-1 + \[Gamma])*(-3 + 2*\[Gamma]^2)*(22 + 27*\[Gamma] - 33*\[Gamma]^2 - 63*\[Gamma]^3 + 7*\[Gamma]^4)*\[Nu])*Log[u/4])/(4*(1 - \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) + 
     ((4*(-3 + 2*\[Gamma]^2)*(2 + 15*\[Gamma]^2)*(-1 + \[CapitalGamma]) + 4*(-3 + 2*\[Gamma]^2)*(4 + 14*\[Gamma] + 30*\[Gamma]^2 + 15*\[Gamma]^3)*\[Nu])*Log[(1 + \[Gamma])/2])/((1 - \[Gamma]^2)^(5/2)*\[CapitalGamma]^4)) + ((16*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*(-1 + \[CapitalGamma]) + (-640 - 1745*\[Gamma] - 3552*\[Gamma]^2 - 1332*\[Gamma]^3 - 960*\[Gamma]^4 - 1710*\[Gamma]^5 + 800*\[Gamma]^6 + 2300*\[Gamma]^7 - 1225*\[Gamma]^9)*\[Nu])*
     PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(16*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + ((-16*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*(-1 + \[CapitalGamma]) + (-832 - 3439*\[Gamma] - 3633*\[Gamma]^2 - 795*\[Gamma]^3 + 1435*\[Gamma]^4 + 275*\[Gamma]^5 - 1075*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8)*\[Nu])*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(32*(-1 + \[Gamma])*\[Gamma]*\[CapitalGamma]^4) + 
   ((4*(-3 + 2*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*(-1 + \[CapitalGamma]) + 4*(-3 + 2*\[Gamma]^2)*(1 - 9*\[Gamma] + 5*\[Gamma]^2 + 5*\[Gamma]^3)*\[Nu])*Ti2[Sqrt[(1 - \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[1 - \[Gamma]^2]*\[CapitalGamma]^4), \[Alpha][2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {0, 1}] -> ((9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma]) - (-1 + \[Gamma])*(-3 + 5*\[Gamma]^2)*(-4 - \[Gamma] + 7*\[Gamma]^2)*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), 
 \[Alpha][4, {0, 1}] -> (-2*(-1 + \[Gamma]^2)*(6 - 6*\[Gamma] - 75*\[Gamma]^2 + 74*\[Gamma]^3 + 291*\[Gamma]^4 - 284*\[Gamma]^5 - 330*\[Gamma]^6 + 328*\[Gamma]^7)*\[Nu] + (-1 + \[CapitalGamma])*(4*(3 - 40*\[Gamma]^2 + 183*\[Gamma]^4 - 306*\[Gamma]^6 + 164*\[Gamma]^8) + 2*(-1 + \[Gamma])*(6 - 79*\[Gamma]^2 + 91*\[Gamma]^3 + 457*\[Gamma]^4 - 11*\[Gamma]^5 - 614*\[Gamma]^6 - 86*\[Gamma]^7 + 240*\[Gamma]^8)*\[Nu]))/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) + 
   (3*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma])*ArcCos[\[Gamma]])/(\[Gamma]*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^3), 
 \[Alpha][5, {0, 1}] -> (-18*(-1 + \[Gamma])*\[Gamma]^6*(-180 + 2320*\[Gamma]^2 + 3*\[Gamma]^3 - 11785*\[Gamma]^4 - 53*\[Gamma]^5 + 27863*\[Gamma]^6 + 25*\[Gamma]^7 - 30039*\[Gamma]^8 - 7*\[Gamma]^9 + 11917*\[Gamma]^10)*\[Nu] - (-1 + \[Gamma])^3*(-105 - 315*\[Gamma] - 325*\[Gamma]^2 - 135*\[Gamma]^3 + 273*\[Gamma]^4 + 899*\[Gamma]^5 + 4905*\[Gamma]^6 - 7029*\[Gamma]^7 - 72548*\[Gamma]^8 + 192*Pi^2*\[Gamma]^8 + 20602*\[Gamma]^9 + 51*Pi^2*\[Gamma]^9 + 
       450342*\[Gamma]^10 + 537*Pi^2*\[Gamma]^10 + 305527*\[Gamma]^11 - 1323*Pi^2*\[Gamma]^11 - 688345*\[Gamma]^12 - 8601*Pi^2*\[Gamma]^12 - 841149*\[Gamma]^13 - 1218*Pi^2*\[Gamma]^13 + 36733*\[Gamma]^14 + 22362*Pi^2*\[Gamma]^14 + 386767*\[Gamma]^15 + 15690*Pi^2*\[Gamma]^15 + 148533*\[Gamma]^16 - 19890*Pi^2*\[Gamma]^16 - 38525*\[Gamma]^17 - 24225*Pi^2*\[Gamma]^17 - 77175*\[Gamma]^18 + 1725*Pi^2*\[Gamma]^18 - 
       22050*\[Gamma]^19 + 11025*Pi^2*\[Gamma]^19 + 3675*Pi^2*\[Gamma]^20)*\[Nu]^2 + (-1 + \[CapitalGamma])*(18*\[Gamma]^6*(-180 + 2317*\[Gamma]^2 - 11796*\[Gamma]^4 + 27838*\[Gamma]^6 - 30032*\[Gamma]^8 + 11917*\[Gamma]^10) + 2*(-1 + \[Gamma])*\[Gamma]*(45 + 45*\[Gamma] - 207*\[Gamma]^2 - 207*\[Gamma]^3 + 1471*\[Gamma]^4 - 1445*\[Gamma]^5 - 11111*\[Gamma]^6 + 63240*\[Gamma]^7 + 288*Pi^2*\[Gamma]^7 - 47337*\[Gamma]^8 - 1536*Pi^2*\[Gamma]^8 - 
         226455*\[Gamma]^9 + 696*Pi^2*\[Gamma]^9 + 82525*\[Gamma]^10 + 4728*Pi^2*\[Gamma]^10 + 468325*\[Gamma]^11 - 4416*Pi^2*\[Gamma]^11 + 14713*\[Gamma]^12 - 5568*Pi^2*\[Gamma]^12 - 464917*\[Gamma]^13 + 6192*Pi^2*\[Gamma]^13 - 32179*\[Gamma]^14 + 3696*Pi^2*\[Gamma]^14 + 166166*\[Gamma]^15 - 3360*Pi^2*\[Gamma]^15 - 7920*\[Gamma]^16 - 1920*Pi^2*\[Gamma]^16 - 3600*\[Gamma]^17 + 600*Pi^2*\[Gamma]^17 + 600*Pi^2*\[Gamma]^18)*
        \[Nu]))/(288*(-1 + \[Gamma])^4*\[Gamma]^9*(1 + \[Gamma])^4*\[CapitalGamma]^4*\[Nu]) + ((-(\[Gamma]*(-3 + 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma])) - \[Gamma]^2*(-1 + \[Gamma]^2)*(-3 + 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2)*\[Nu])*ArcCos[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^4) + 
   ((-21*(169 + 380*\[Gamma]^2)*(-1 + \[CapitalGamma]) + 2*\[Gamma]*(-2113 - 1135*\[Gamma]^2 + 120*\[Gamma]^4)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + ((3*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*(-1 + \[CapitalGamma]) - (1 + \[Gamma])*(-733 - 3493*\[Gamma] - 1490*\[Gamma]^2 - 780*\[Gamma]^3 + 240*\[Gamma]^4)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + ((-3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*(-1 + \[CapitalGamma]) + (1 + \[Gamma])*(-733 - 1735*\[Gamma] - 780*\[Gamma]^2 + 120*\[Gamma]^3)*\[Nu])*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   (((-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 210*\[Gamma]^6)*(-1 + \[CapitalGamma]) + (-1 + \[Gamma])*(-107 + 498*\[Gamma] - 661*\[Gamma]^2 + 277*\[Gamma]^3 - 108*\[Gamma]^4 + 77*\[Gamma]^5)*\[Nu])*Log[u/4])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((-16*\[Gamma]*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*(-1 + \[CapitalGamma]) + (448 + 5837*\[Gamma]^2 - 5018*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Nu])*Log[\[Gamma]])/(24*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((16*(-152 - 2520*\[Gamma] - 136*\[Gamma]^2 - 739*\[Gamma]^3 - 612*\[Gamma]^4 - 416*\[Gamma]^5 + 75*\[Gamma]^7)*(-1 + \[CapitalGamma]) + (-1304 - 464*\[Gamma] - 15109*\[Gamma]^2 - 3120*\[Gamma]^3 + 1938*\[Gamma]^4 - 1984*\[Gamma]^5 - 14336*\[Gamma]^6 + 11750*\[Gamma]^8 - 3675*\[Gamma]^10)*\[Nu])/(48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
     (((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma]) + (-1 + \[Gamma])*(-4 + 9*\[Gamma] - 23*\[Gamma]^2 + 27*\[Gamma]^3 + 7*\[Gamma]^4)*\[Nu])*Log[u/4])/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4))*Log[(1 + \[Gamma])/2] + (((-27 - 152*\[Gamma] - 90*\[Gamma]^2 - 120*\[Gamma]^3 - 35*\[Gamma]^4)*(-1 + \[CapitalGamma]) + (-8 - 19*\[Gamma] - 64*\[Gamma]^2 - 30*\[Gamma]^3 - 40*\[Gamma]^4 - 7*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2]^2)/
    (2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + ArcCos[\[Gamma]]*(((72 - 468*\[Gamma]^2 + 3453*\[Gamma]^3 - 11760*\[Gamma]^4 + 7142*\[Gamma]^5 + 12588*\[Gamma]^6 - 5279*\[Gamma]^7 - 8256*\[Gamma]^8 - 48*\[Gamma]^9 + 3024*\[Gamma]^10 - 420*\[Gamma]^11)*(-1 + \[CapitalGamma]) - (-1 + \[Gamma])*(144 - 936*\[Gamma]^2 - 336*\[Gamma]^3 - 1017*\[Gamma]^4 - 1993*\[Gamma]^5 + 14227*\[Gamma]^6 + 1403*\[Gamma]^7 - 14414*\[Gamma]^8 + 50*\[Gamma]^9 + 2848*\[Gamma]^10)*\[Nu])/
      (12*\[Gamma]^3*(1 - \[Gamma]^2)^(7/2)*\[CapitalGamma]^4) + ((-((-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*(-1 + \[CapitalGamma])) - \[Gamma]*(-1 + \[Gamma]^2)*(-3 + 2*\[Gamma]^2)*(-3 + 7*\[Gamma]^2)*\[Nu])*Log[u/4])/(4*(1 - \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) + ((4*(-3 + 2*\[Gamma]^2)*(2 + 15*\[Gamma]^2)*(-1 + \[CapitalGamma]) + 4*\[Gamma]*(-3 + 2*\[Gamma]^2)*(2 + 5*\[Gamma]^2)*\[Nu])*Log[(1 + \[Gamma])/2])/((1 - \[Gamma]^2)^(5/2)*\[CapitalGamma]^4)) + 
   ((16*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*(-1 + \[CapitalGamma]) - \[Gamma]*(337 - 236*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8)*\[Nu])*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(16*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + 
   ((-16*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*(-1 + \[CapitalGamma]) + (-64 - 111*\[Gamma] - 401*\[Gamma]^2 - 1115*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8)*\[Nu])*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(32*(-1 + \[Gamma])*\[Gamma]*\[CapitalGamma]^4) + 
   ((4*(-3 + 2*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*(-1 + \[CapitalGamma]) + 4*(-3 + 2*\[Gamma]^2)*(-1 + 3*\[Gamma] - 5*\[Gamma]^2 + 5*\[Gamma]^3)*\[Nu])*Ti2[Sqrt[(1 - \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[1 - \[Gamma]^2]*\[CapitalGamma]^4), 
 \[Alpha][3, {2, 0}] -> (-2*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] + 4*(-1 + \[Gamma])^2*(1 + 4*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^2 + 8*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^3 + (-1 + \[CapitalGamma])*(2*(-1 + 2*\[Gamma]^2) - 4*(-1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu]))/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), 
 \[Alpha][4, {2, 0}] -> (-2*(-1 + \[Gamma])*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6)*\[Nu] - (-1 + \[Gamma])^2*(-12 + 249*\[Gamma]^2 + 362*\[Gamma]^3 - 564*\[Gamma]^4 - 690*\[Gamma]^5 + 79*\[Gamma]^6)*\[Nu]^2 - 8*(-1 + \[Gamma])^3*\[Gamma]^2*(1 + \[Gamma])^2*(-17 + 21*\[Gamma]^2)*\[Nu]^3 + 
    (-1 + \[CapitalGamma])*(2*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6) + 2*(-1 + \[Gamma])*(-9 - 12*\[Gamma] + 153*\[Gamma]^2 + 248*\[Gamma]^3 - 316*\[Gamma]^4 - 372*\[Gamma]^5 + 96*\[Gamma]^6)*\[Nu] - 4*(-1 + \[Gamma])*(-3 - 9*\[Gamma] + 32*\[Gamma]^2 + 114*\[Gamma]^3 - 38*\[Gamma]^4 - 154*\[Gamma]^5 + 21*\[Gamma]^6 + 21*\[Gamma]^7)*\[Nu]^2 - 8*(-1 + \[Gamma])^3*\[Gamma]^2*(1 + \[Gamma])^2*(-17 + 21*\[Gamma]^2)*\[Nu]^3))/
   (16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), \[Alpha][5, {2, 0}] -> (-6*(-1 + \[Gamma])*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8)*\[Nu] - 3*(-1 + \[Gamma])^2*(1896 + 2928*\[Gamma] - 19279*\[Gamma]^2 - 23702*\[Gamma]^3 + 70276*\[Gamma]^4 + 74478*\[Gamma]^5 - 75493*\[Gamma]^6 - 60064*\[Gamma]^7 + 18800*\[Gamma]^8)*\[Nu]^2 + 
     8*(-1 + \[Gamma])^2*(549 + 1647*\[Gamma] + 3192*\[Gamma]^2 + 10850*\[Gamma]^3 + 49828*\[Gamma]^4 + 74458*\[Gamma]^5 + 16825*\[Gamma]^6 - 18797*\[Gamma]^7 + 1666*\[Gamma]^8 + 1982*\[Gamma]^9)*\[Nu]^3 + 32*(-1 + \[Gamma])^4*(1 + \[Gamma])^2*(-90 + 882*\[Gamma]^2 - 250*\[Gamma]^3 - 2089*\[Gamma]^4 - 140*\[Gamma]^5 + 997*\[Gamma]^6)*\[Nu]^4 + 
     (-1 + \[CapitalGamma])*(6*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8) + 6*(-1 + \[Gamma])*(1056 + 1236*\[Gamma] - 11563*\[Gamma]^2 - 11300*\[Gamma]^3 + 43456*\[Gamma]^4 + 37100*\[Gamma]^5 - 50735*\[Gamma]^6 - 30136*\[Gamma]^7 + 15966*\[Gamma]^8)*\[Nu] - 
       3*(-1 + \[Gamma])*(1896 + 3048*\[Gamma] - 10005*\[Gamma]^2 - 15181*\[Gamma]^3 + 86414*\[Gamma]^4 + 90030*\[Gamma]^5 - 117969*\[Gamma]^6 - 84137*\[Gamma]^7 + 41744*\[Gamma]^8 + 3200*\[Gamma]^9)*\[Nu]^2 - 360*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*(-1 + 2*\[Gamma]^2)*(-4 + 5*\[Gamma]^2)*(-1 + 5*\[Gamma]^2)*\[Nu]^3))/(240*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   ((-9*(-1 + \[Gamma])*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu] + (141 + 324*\[Gamma] + 423*\[Gamma]^2 + 360*\[Gamma]^3 - 68*\[Gamma]^4 + 8*\[Gamma]^6)*\[Nu]^2 + 4*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]^3 + (-1 + \[CapitalGamma])*(9*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4) - 18*(1 + 2*\[Gamma])*(-3 - 3*\[Gamma] - 6*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]))*ArcCos[\[Gamma]])/(\[Gamma]^2*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][3, {0, 2}] -> (-((-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]) + 4*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^2 + (-1 + \[CapitalGamma])*(-1 + 2*\[Gamma]^2 - 4*(-1 + 2*\[Gamma]^2)*\[Nu]))/(2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), 
 \[Alpha][4, {0, 2}] -> (-2*(-1 + \[Gamma])*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6)*\[Nu] + (-1 + \[Gamma])*(-24 + 473*\[Gamma]^2 + \[Gamma]^3 - 1702*\[Gamma]^4 - 6*\[Gamma]^5 + 1413*\[Gamma]^6 + 5*\[Gamma]^7)*\[Nu]^2 + (-1 + \[CapitalGamma])*(2*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6) + 2*(15 - 3*\[Gamma] - 283*\[Gamma]^2 + 35*\[Gamma]^3 + 988*\[Gamma]^4 - 108*\[Gamma]^5 - 820*\[Gamma]^6 + 96*\[Gamma]^7)*\[Nu] - 
      8*(-1 + \[Gamma])*(-3 + 47*\[Gamma]^2 + 12*\[Gamma]^3 - 128*\[Gamma]^4 - 20*\[Gamma]^5 + 96*\[Gamma]^6)*\[Nu]^2))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {0, 2}] -> (-2*(-1 + \[Gamma])*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8)*\[Nu] - (-1 + \[Gamma])*(-3060 + 636*\[Gamma] + 36815*\[Gamma]^2 - 11929*\[Gamma]^3 - 156818*\[Gamma]^4 + 33326*\[Gamma]^5 + 250999*\[Gamma]^6 - 39585*\[Gamma]^7 - 131776*\[Gamma]^8 + 18832*\[Gamma]^9)*\[Nu]^2 - 
     16*(-1 + \[Gamma])^2*(-183 - 24*\[Gamma] + 2008*\[Gamma]^2 - 707*\[Gamma]^3 - 8690*\[Gamma]^4 - 409*\[Gamma]^5 + 12441*\[Gamma]^6 + 2384*\[Gamma]^7 - 4646*\[Gamma]^8 + 6*\[Gamma]^9)*\[Nu]^3 + 
     (-1 + \[CapitalGamma])*(2*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8) + 2*(-1638 + 450*\[Gamma] + 19977*\[Gamma]^2 - 7765*\[Gamma]^3 - 85764*\[Gamma]^4 + 24448*\[Gamma]^5 + 137823*\[Gamma]^6 - 32459*\[Gamma]^7 - 72318*\[Gamma]^8 + 15966*\[Gamma]^9)*\[Nu] - 
       (-1 + \[Gamma])*(3792 + 192*\[Gamma] - 44801*\[Gamma]^2 + 17319*\[Gamma]^3 + 207518*\[Gamma]^4 + 11934*\[Gamma]^5 - 291397*\[Gamma]^6 - 31725*\[Gamma]^7 + 127928*\[Gamma]^8 + 200*\[Gamma]^9)*\[Nu]^2))/(80*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   ((-9*(-1 + \[Gamma])*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu] + 9*(11 - 12*\[Gamma] + 41*\[Gamma]^2 - 48*\[Gamma]^3 - 20*\[Gamma]^4 + 16*\[Gamma]^5)*\[Nu]^2 + (-1 + \[CapitalGamma])*(9*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4) - 36*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]))*ArcCos[\[Gamma]])/(\[Gamma]^2*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][3, {1, 1}] -> (-((-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]) + (-1 + \[CapitalGamma])*(-1 + 2*\[Gamma]^2 - (-1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu]))/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), 
 \[Alpha][4, {1, 1}] -> (-2*(-1 + \[Gamma])*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6)*\[Nu] + (-1 + \[Gamma])^2*(12 + 24*\[Gamma] - 157*\[Gamma]^2 - 338*\[Gamma]^3 + 180*\[Gamma]^4 + 434*\[Gamma]^5 + 5*\[Gamma]^6)*\[Nu]^2 + (-1 + \[CapitalGamma])*(2*(-3 + 59*\[Gamma]^2 - 212*\[Gamma]^4 + 176*\[Gamma]^6) + 4*(-1 + \[Gamma])*(-3 - 3*\[Gamma] + 50*\[Gamma]^2 + 65*\[Gamma]^3 - 111*\[Gamma]^4 - 98*\[Gamma]^5 + 48*\[Gamma]^6)*\[Nu]))/
   (8*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), \[Alpha][5, {1, 1}] -> (-2*(-1 + \[Gamma])*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8)*\[Nu] - (-1 + \[Gamma])^2*(1164 + 1008*\[Gamma] - 13499*\[Gamma]^2 - 8374*\[Gamma]^3 + 54244*\[Gamma]^4 + 38206*\[Gamma]^5 - 62661*\[Gamma]^6 - 34040*\[Gamma]^7 + 18832*\[Gamma]^8)*\[Nu]^2 + 
     (-1 + \[CapitalGamma])*(2*(291 - 3589*\[Gamma]^2 + 15504*\[Gamma]^4 - 24994*\[Gamma]^6 + 13108*\[Gamma]^8) + 6*(-1 + \[Gamma])*(255 + 210*\[Gamma] - 2860*\[Gamma]^2 - 1522*\[Gamma]^3 + 11562*\[Gamma]^4 + 6428*\[Gamma]^5 - 14519*\[Gamma]^6 - 5676*\[Gamma]^7 + 5322*\[Gamma]^8)*\[Nu] - (-1 + \[Gamma])^2*(-732 - 1512*\[Gamma] + 1425*\[Gamma]^2 - 190*\[Gamma]^3 - 38084*\[Gamma]^4 - 60050*\[Gamma]^5 - 6169*\[Gamma]^6 + 19672*\[Gamma]^7 + 200*\[Gamma]^8)*
        \[Nu]^2))/(40*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + ((-18*(-1 + \[Gamma])*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu] + (-1 + \[CapitalGamma])*(18*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4) - 18*(1 + 2*\[Gamma])*(-3 - 3*\[Gamma] - 6*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]))*ArcCos[\[Gamma]])/(\[Gamma]^2*(1 - \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][4, {3, 0}] -> (-4*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] + 12*(-1 + \[Gamma])^2*(1 + 2*\[Gamma])*\[Nu]^2 - 8*(-1 + \[Gamma])^2*(-1 + 3*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^3 - 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu]^4 + 
    (-1 + \[CapitalGamma])*(4*(-1 + 2*\[Gamma]^2) + 2*(-1 + \[Gamma])*(-7 - 12*\[Gamma] + 2*\[Gamma]^2)*\[Nu] - 4*(-1 + \[Gamma])*(-1 - 7*\[Gamma] + 2*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^2 - 8*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^3))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {3, 0}] -> (-4*(-1 + \[Gamma])*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6)*\[Nu] - 16*(-1 + \[Gamma])^2*(-2 - 3*\[Gamma] + 17*\[Gamma]^2 + 30*\[Gamma]^3 - 33*\[Gamma]^4 - 46*\[Gamma]^5 + 7*\[Gamma]^6)*\[Nu]^2 + (-1 + \[Gamma])^2*(-32 - 64*\[Gamma] + 234*\[Gamma]^2 + 711*\[Gamma]^3 - 338*\[Gamma]^4 - 1012*\[Gamma]^5 + 184*\[Gamma]^6 + 157*\[Gamma]^7)*\[Nu]^3 + 
    8*(-1 + \[Gamma])^3*\[Gamma]*(1 + \[Gamma])^2*(8 + 6*\[Gamma] - 21*\[Gamma]^2 - 30*\[Gamma]^3 + 39*\[Gamma]^4)*\[Nu]^4 + (-1 + \[CapitalGamma])*(4*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6) + 2*(-1 + \[Gamma])*(-18 - 24*\[Gamma] + 157*\[Gamma]^2 + 240*\[Gamma]^3 - 333*\[Gamma]^4 - 368*\[Gamma]^5 + 114*\[Gamma]^6)*\[Nu] - (-1 + \[Gamma])*(-48 - 96*\[Gamma] + 317*\[Gamma]^2 + 821*\[Gamma]^3 - 686*\[Gamma]^4 - 1150*\[Gamma]^5 + 529*\[Gamma]^6 + 153*\[Gamma]^7)*\[Nu]^2 - 
      8*(-1 + \[Gamma])^2*(-4 - 12*\[Gamma] + 7*\[Gamma]^2 + 55*\[Gamma]^3 - 2*\[Gamma]^4 - 80*\[Gamma]^5 + 15*\[Gamma]^6 + 37*\[Gamma]^7)*\[Nu]^3 + 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(1 + 2*\[Gamma])*(2 - 9*\[Gamma]^2 + 11*\[Gamma]^4)*\[Nu]^4))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {2, 1}] -> (-12*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] + 24*(-1 + \[Gamma])^2*(1 + 2*\[Gamma])*\[Nu]^2 + (-1 + \[CapitalGamma])*(12*(-1 + 2*\[Gamma]^2) + 6*(-1 + \[Gamma])*(-5 - 8*\[Gamma] + 2*\[Gamma]^2)*\[Nu] - 4*(-1 + \[Gamma])*(-1 - 7*\[Gamma] + 2*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^2 - 8*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^3))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {2, 1}] -> (-12*(-1 + \[Gamma])*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6)*\[Nu] - 12*(-1 + \[Gamma])^2*(-6 - 8*\[Gamma] + 51*\[Gamma]^2 + 82*\[Gamma]^3 - 101*\[Gamma]^4 - 126*\[Gamma]^5 + 28*\[Gamma]^6)*\[Nu]^2 + (-1 + \[Gamma])^2*(-48 - 144*\[Gamma] + 172*\[Gamma]^2 + 809*\[Gamma]^3 - 134*\[Gamma]^4 - 1096*\[Gamma]^5 + 122*\[Gamma]^6 + 159*\[Gamma]^7)*\[Nu]^3 + 
    8*(-1 + \[Gamma])^3*(1 + \[Gamma])*(-4 + 26*\[Gamma]^2 + 3*\[Gamma]^3 - 55*\[Gamma]^4 - 5*\[Gamma]^5 + 39*\[Gamma]^6)*\[Nu]^4 + (-1 + \[CapitalGamma])*(12*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6) + 6*(-1 + \[Gamma])*(-14 - 16*\[Gamma] + 123*\[Gamma]^2 + 164*\[Gamma]^3 - 271*\[Gamma]^4 - 252*\[Gamma]^5 + 114*\[Gamma]^6)*\[Nu] - 
      (-1 + \[Gamma])*(-72 - 120*\[Gamma] + 507*\[Gamma]^2 + 1011*\[Gamma]^3 - 1142*\[Gamma]^4 - 1422*\[Gamma]^5 + 915*\[Gamma]^6 + 163*\[Gamma]^7)*\[Nu]^2 - 8*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-2 + 16*\[Gamma]^2 - 47*\[Gamma]^4 + 37*\[Gamma]^6)*\[Nu]^3))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {1, 2}] -> (-6*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] + 6*(-1 + \[Gamma])*(-5 - \[Gamma] + 10*\[Gamma]^2)*\[Nu]^2 - 24*(-1 + \[Gamma])^2*(1 + 2*\[Gamma])*\[Nu]^3 + (-1 + \[CapitalGamma])*(6*(-1 + 2*\[Gamma]^2) + 3*(11 + \[Gamma] - 22*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu] - 12*(-1 + \[Gamma])*(-3 - 4*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^2))/(8*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {1, 2}] -> (-12*(-1 + \[Gamma])*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6)*\[Nu] - 24*(-1 + \[Gamma])*(6 - 61*\[Gamma]^2 - 5*\[Gamma]^3 + 195*\[Gamma]^4 - \[Gamma]^5 - 164*\[Gamma]^6 + 14*\[Gamma]^7)*\[Nu]^2 + (-1 + \[Gamma])^2*(-192 - 192*\[Gamma] + 1634*\[Gamma]^2 + 2121*\[Gamma]^3 - 3358*\[Gamma]^4 - 3276*\[Gamma]^5 + 1340*\[Gamma]^6 + 3*\[Gamma]^7)*\[Nu]^3 + 
    (-1 + \[CapitalGamma])*(12*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6) + 6*(26 - 2*\[Gamma] - 265*\[Gamma]^2 + \[Gamma]^3 + 849*\[Gamma]^4 - 73*\[Gamma]^5 - 714*\[Gamma]^6 + 114*\[Gamma]^7)*\[Nu] - (-1 + \[Gamma])*(-264 - 216*\[Gamma] + 2327*\[Gamma]^2 + 2303*\[Gamma]^3 - 5478*\[Gamma]^4 - 3542*\[Gamma]^5 + 3127*\[Gamma]^6 + 15*\[Gamma]^7)*\[Nu]^2 + 
      8*(-1 + \[Gamma])^2*(12 + 24*\[Gamma] - 71*\[Gamma]^2 - 166*\[Gamma]^3 + 62*\[Gamma]^4 + 198*\[Gamma]^5 + 5*\[Gamma]^6)*\[Nu]^3))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3),
 \[Alpha][4, {0, 3}] -> (-2*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] + 8*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^2 + (-1 + \[CapitalGamma])*(2*(-1 + 2*\[Gamma]^2) + (-9 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 4*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^2))/
   (8*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3),
 \[Alpha][5, {0, 3}] -> (-4*(-1 + \[Gamma])*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6)*\[Nu] - 4*(-1 + \[Gamma])*(10 - 2*\[Gamma] - 101*\[Gamma]^2 + 11*\[Gamma]^3 + 321*\[Gamma]^4 - 29*\[Gamma]^5 - 270*\[Gamma]^6 + 28*\[Gamma]^7)*\[Nu]^2 + (-1 + \[Gamma])^3*(32 + 32*\[Gamma] - 240*\[Gamma]^2 - 335*\[Gamma]^3 + 291*\[Gamma]^4 + 451*\[Gamma]^5 + \[Gamma]^6)*\[Nu]^3 + 
    (-1 + \[CapitalGamma])*(4*(-2 + 21*\[Gamma]^2 - 69*\[Gamma]^4 + 58*\[Gamma]^6) + 2*(22 - 6*\[Gamma] - 223*\[Gamma]^2 + 43*\[Gamma]^3 + 711*\[Gamma]^4 - 127*\[Gamma]^5 - 598*\[Gamma]^6 + 114*\[Gamma]^7)*\[Nu] - (-1 + \[Gamma])*(-48 + 441*\[Gamma]^2 + 97*\[Gamma]^3 - 1182*\[Gamma]^4 - 166*\[Gamma]^5 + 917*\[Gamma]^6 + 5*\[Gamma]^7)*\[Nu]^2))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][5, {4, 0}] -> (-6*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 3*(-1 + \[Gamma])^2*(-9 - 16*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^2 + 4*(-1 + \[Gamma])^2*(-1 - 19*\[Gamma] + 2*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^3 + 4*(-1 + \[Gamma])^3*(11 + 9*\[Gamma] + 10*\[Gamma]^2 + 6*\[Gamma]^3)*\[Nu]^4 + 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(-1 + \[Gamma] + 2*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^5 + 16*(-1 + \[Gamma])^4*(1 + \[Gamma])^2*(-1 + 2*\[Gamma]^2)*\[Nu]^6 + 
    (-1 + \[CapitalGamma])*(6*(-1 + 2*\[Gamma]^2) + 6*(-1 + \[Gamma])*(-5 - 8*\[Gamma] + 2*\[Gamma]^2)*\[Nu] - 8*(-2 + \[Gamma])*(-1 + \[Gamma])*(1 + 6*\[Gamma] + \[Gamma]^2)*\[Nu]^2 - 16*(-1 + \[Gamma])^2*(2 - 2*\[Gamma] + \[Gamma]^3)*\[Nu]^3 + 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu]^4))/(16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][5, {3, 1}] -> (-24*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 12*(-1 + \[Gamma])^2*(-7 - 12*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^2 + 8*(-1 + \[Gamma])^2*(-1 - 19*\[Gamma] + 2*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^3 + 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^4 + 
    (-1 + \[CapitalGamma])*(24*(-1 + 2*\[Gamma]^2) + 48*(-1 + \[Gamma])*(-2 - 3*\[Gamma] + \[Gamma]^2)*\[Nu] - 4*(-1 + \[Gamma])*(-11 - 47*\[Gamma] + 22*\[Gamma]^2 + 4*\[Gamma]^3)*\[Nu]^2 - 8*(-1 + \[Gamma])^2*(3 - 5*\[Gamma] + 2*\[Gamma]^2 + 4*\[Gamma]^3)*\[Nu]^3 + 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(1 + 2*\[Gamma])*\[Nu]^4))/(16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][5, {2, 2}] -> (-18*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 9*(-1 + \[Gamma])*(13 + 3*\[Gamma] - 26*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^2 + 2*(-1 + \[Gamma])^2*(-91 - 163*\[Gamma] + 38*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^3 + 4*(-1 + \[Gamma])^2*(3 + 38*\[Gamma] - 7*\[Gamma]^2 - 4*\[Gamma]^3 + 2*\[Gamma]^4)*\[Nu]^4 - 16*(-1 + \[Gamma])^3*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^5 + 
    (-1 + \[CapitalGamma])*(18*(-1 + 2*\[Gamma]^2) + 18*(7 + \[Gamma] - 14*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu] - 4*(-1 + \[Gamma])*(-59 - 86*\[Gamma] + 46*\[Gamma]^2 + \[Gamma]^3)*\[Nu]^2 - 4*(-1 + \[Gamma])*(21 + 56*\[Gamma] - 43*\[Gamma]^2 - 4*\[Gamma]^3 + 2*\[Gamma]^4)*\[Nu]^3 + 16*(-1 + \[Gamma])^2*(1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^4))/(8*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][5, {1, 3}] -> (-6*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 3*(-1 + \[Gamma])*(11 + \[Gamma] - 22*\[Gamma]^2 + 2*\[Gamma]^3)*\[Nu]^2 + 12*(-1 + \[Gamma])^2*(-3 - 4*\[Gamma] + 2*\[Gamma]^2)*\[Nu]^3 + (-1 + \[CapitalGamma])*(6*(-1 + 2*\[Gamma]^2) + 12*(3 - 6*\[Gamma]^2 + \[Gamma]^3)*\[Nu] - 3*(-1 + \[Gamma])*(-17 - 17*\[Gamma] + 18*\[Gamma]^2)*\[Nu]^2 + 12*(-1 + \[Gamma])^2*(1 + 2*\[Gamma])*\[Nu]^3))/(4*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][5, {0, 4}] -> (-6*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 3*(-17 + \[Gamma])*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^2 + 24*(-5 + \[Gamma])*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^3 - 48*(-1 + \[Gamma])^2*(-1 + 2*\[Gamma]^2)*\[Nu]^4 + (-1 + \[CapitalGamma])*(6*(-1 + 2*\[Gamma]^2) + 6*(-9 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu] - 48*(-3 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^2 + 96*(-1 + \[Gamma])*(-1 + 2*\[Gamma]^2)*\[Nu]^3))/
   (16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4)};


(* ::Section::Closed:: *)
(*Interpreting \[Gamma] (Supplemental B)*)


\[CapitalDelta][2,0] = (3*u^2*(-1 + 5*\[Gamma]Kerr^2)*(-1 + \[CapitalGamma]Kerr))/(4*\[Gamma]Kerr*\[CapitalGamma]Kerr);


\[CapitalDelta][2,1] = -1/2*(L*u^3*(-1 + \[CapitalGamma]Kerr)*(ap*(-1 + 2*\[Gamma]Kerr^2)*\[CapitalGamma]Kerr + am*(1 - 2*\[Gamma]Kerr^2)*\[Delta] + 4*ap*\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)*\[Nu]))/(\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)*\[CapitalGamma]Kerr*\[Nu]);


\[CapitalDelta][3,0] = (u^3*(Sqrt[-1 + \[Gamma]Kerr^2]*(10 - 27*\[CapitalGamma]Kerr + 17*\[CapitalGamma]Kerr^2 + 3*\[Gamma]Kerr^4*(80 - 117*\[CapitalGamma]Kerr + 37*\[CapitalGamma]Kerr^2 - 160*\[Nu]) - 4*\[Gamma]Kerr^6*(32 - 45*\[CapitalGamma]Kerr + 13*\[CapitalGamma]Kerr^2 - 64*\[Nu]) - 6*\[Gamma]Kerr^2*(20 - 33*\[CapitalGamma]Kerr + 13*\[CapitalGamma]Kerr^2 - 40*\[Nu]) - 20*\[Nu] + 220*\[Gamma]Kerr*\[Nu] - 528*\[Gamma]Kerr^3*\[Nu] + 456*\[Gamma]Kerr^5*\[Nu] - 144*\[Gamma]Kerr^7*\[Nu]) + 
   24*(-1 + \[Gamma]Kerr^2)^2*(-3 - 12*\[Gamma]Kerr^2 + 4*\[Gamma]Kerr^4)*\[Nu]*ArcCosh[\[Gamma]Kerr]))/(12*\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)^(5/2)*\[CapitalGamma]Kerr^2);


\[CapitalDelta][3,1] = (L*u^4*(am*\[Delta]*(-3 + 9*\[CapitalGamma]Kerr - 6*\[CapitalGamma]Kerr^2 - 5*\[Gamma]Kerr^4*(3 - 7*\[CapitalGamma]Kerr + 4*\[CapitalGamma]Kerr^2) + 2*\[Gamma]Kerr^2*(9 - 20*\[CapitalGamma]Kerr + 11*\[CapitalGamma]Kerr^2) + 3*\[Gamma]Kerr*\[Nu] - 8*\[Gamma]Kerr^3*\[Nu] + 5*\[Gamma]Kerr^5*\[Nu]) + 
   ap*((-9 + 40*\[Gamma]Kerr^2 - 35*\[Gamma]Kerr^4)*\[CapitalGamma]Kerr^2 + (6 - 22*\[Gamma]Kerr^2 + 20*\[Gamma]Kerr^4)*\[CapitalGamma]Kerr^3 + 7*\[Gamma]Kerr*(3 - 8*\[Gamma]Kerr^2 + 5*\[Gamma]Kerr^4)*\[Nu] - (-1 + \[Gamma]Kerr^2)*\[CapitalGamma]Kerr*(3 - 15*\[Gamma]Kerr^2 - 24*\[Gamma]Kerr*\[Nu] + 40*\[Gamma]Kerr^3*\[Nu]))))/(4*\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)^2*\[CapitalGamma]Kerr^2*\[Nu]);


\[CapitalDelta][3,2] = (u^3*(-1 + \[CapitalGamma]Kerr)*(am^2*(-1 + 2*\[Gamma]Kerr^2)*(-1 + \[CapitalGamma]Kerr)*(-1 + 4*\[Nu]) + 2*am*ap*\[Delta]*(\[CapitalGamma]Kerr - 2*\[Gamma]Kerr^2*\[CapitalGamma]Kerr + (-1 + 2*\[Gamma]Kerr^2)*\[CapitalGamma]Kerr^2 - 4*\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)*\[Nu]) + 
   ap^2*((-1 + 2*\[Gamma]Kerr^2)*\[CapitalGamma]Kerr^2 + (1 - 2*\[Gamma]Kerr^2)*\[CapitalGamma]Kerr^3 + 4*(1 - 3*\[Gamma]Kerr^2 + 2*\[Gamma]Kerr^4)*\[Nu]^2 + 4*(-1 + \[Gamma]Kerr^2)*\[CapitalGamma]Kerr*\[Nu]*(2*\[Gamma]Kerr - \[Nu] + 2*\[Gamma]Kerr^2*\[Nu]))))/(8*\[Gamma]Kerr*(-1 + \[Gamma]Kerr^2)*\[CapitalGamma]Kerr^2*\[Nu]^2);


defCoeffsWithKerr = {
	(* non-spinning *)
	\[Alpha][2,{0,0}] -> (\[Alpha][2,{0,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]+\[CapitalDelta][3,1]+\[CapitalDelta][3,2]),
	\[Alpha][3,{0,0}] -> (\[Alpha][3,{0,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,1]),
	\[Alpha][4,{0,0}] -> (\[Alpha][4,{0,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	(* 4PN correction term *)
	\[CapitalDelta]A4PN -> (\[CapitalDelta]A4PN/.repl4PN/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	(* spin-orbit *)
	\[Alpha][2,{1,0}] -> (\[Alpha][2,{1,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]+\[CapitalDelta][3,0]+\[CapitalDelta][3,1]+\[CapitalDelta][3,2]),
	\[Alpha][3,{1,0}] -> (\[Alpha][3,{1,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]),
	\[Alpha][4,{1,0}] -> (\[Alpha][4,{1,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{1,0}] -> (\[Alpha][5,{1,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][2,{0,1}] -> (\[Alpha][2,{0,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]+\[CapitalDelta][3,0]+\[CapitalDelta][3,1]+\[CapitalDelta][3,2]),
	\[Alpha][3,{0,1}] -> (\[Alpha][3,{0,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]),
	\[Alpha][4,{0,1}] -> (\[Alpha][4,{0,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{0,1}] -> (\[Alpha][5,{0,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	(* spin-squared *)
	\[Alpha][3,{2,0}] -> (\[Alpha][3,{2,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]),
	\[Alpha][4,{2,0}] -> (\[Alpha][4,{2,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{2,0}] -> (\[Alpha][5,{2,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][3,{0,2}] -> (\[Alpha][3,{0,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]),
	\[Alpha][4,{0,2}] -> (\[Alpha][4,{0,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{0,2}] -> (\[Alpha][5,{0,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][3,{1,1}] -> (\[Alpha][3,{1,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr+\[CapitalDelta][2,0]+\[CapitalDelta][2,1]),
	\[Alpha][4,{1,1}] -> (\[Alpha][4,{1,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{1,1}] -> (\[Alpha][5,{1,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	(* spin-cubed *)
	\[Alpha][4,{3,0}] -> (\[Alpha][4,{3,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{3,0}] -> (\[Alpha][5,{3,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][4,{2,1}] -> (\[Alpha][4,{2,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{2,1}] -> (\[Alpha][5,{2,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][4,{1,2}] -> (\[Alpha][4,{1,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{1,2}] -> (\[Alpha][5,{1,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][4,{0,3}] -> (\[Alpha][4,{0,3}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{0,3}] -> (\[Alpha][5,{0,3}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	(* spin-quartic *)
	\[Alpha][5,{4,0}] -> (\[Alpha][5,{4,0}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{3,1}] -> (\[Alpha][5,{3,1}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{2,2}] -> (\[Alpha][5,{2,2}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{1,3}] -> (\[Alpha][5,{1,3}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr),
	\[Alpha][5,{0,4}] -> (\[Alpha][5,{0,4}]/.defCoeffs/.\[CapitalGamma]->Sqrt[1+2\[Nu](\[Gamma]-1)]/.\[Gamma]->\[Gamma]Kerr)
};

